Black holes in a swirling universe

We present a new solution in Einstein's General Relativity representing a Schwarzschild black hole immersed in a rotating universe. Such a solution is constructed analytically by means of the last unexplored Lie point symmetry of the Ernst equations for stationary and axisymmetric spacetimes. This kind of the Ehlers transformation is able to embed any given solution into a rotating background, which is not of NUT type. We analyse the physical properties, ergoregions and geodesics of the new metric, which is regular outside the event horizon and has a well defined thermodynamics. We finally consider the Kerr generalisation.

==> Kerr-in-Swirling-Universe.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    121039,       3233]
NotebookOptionsPosition[    118127,       3181]
NotebookOutlinePosition[    118521,       3197]
CellTagsIndexPosition[    118478,       3194]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", "   ", 
  RowBox[{
   StyleBox["Kerr",
    FontSize->16,
    FontWeight->"Bold"], 
   StyleBox[" ",
    FontSize->16,
    FontWeight->"Bold"], 
   StyleBox["Black",
    FontSize->16,
    FontWeight->"Bold"], 
   StyleBox[" ",
    FontSize->16,
    FontWeight->"Bold"], 
   StyleBox["Hole",
    FontSize->16,
    FontWeight->"Bold"], 
   StyleBox[" ",
    FontSize->16,
    FontWeight->"Bold"], 
   StyleBox["in",
    FontSize->16,
    FontWeight->"Bold"], 
   StyleBox[" ",
    FontSize->16,
    FontWeight->"Bold"], 
   StyleBox["a",
    FontSize->16,
    FontWeight->"Bold"], 
   StyleBox[" ",
    FontSize->16,
    FontWeight->"Bold"], 
   StyleBox["Swirling",
    FontSize->16,
    FontWeight->"Bold"], 
   StyleBox[" ",
    FontSize->16,
    FontWeight->"Bold"], 
   StyleBox["Universe",
    FontSize->16,
    FontWeight->"Bold"], "  ", 
   RowBox[{"(", 
    RowBox[{
    "the", " ", "notebook", " ", "needs", " ", "RGTC", " ", "package"}], 
    ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.851180378434526*^9, 3.85118038764332*^9}, {
  3.8625692250429983`*^9, 3.862569235411243*^9}, {3.8625737300021067`*^9, 
  3.862573752635811*^9}},ExpressionUUID->"94cc1f3d-e9d2-405e-9aff-\
3c2e59c6df0a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "EDCRGTCcode.m"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], 
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}]]}], "+", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ",", "0", ",", "0", ",", 
       
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], " ", 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[Gamma]", "[", 
            RowBox[{"r", ",", "x"}], "]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "-", "r"}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["k", "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "-", "r"}], ")"}], "2"]}], ")"}], " ", 
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Gamma]", "[", 
             RowBox[{"r", ",", "x"}], "]"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "-", "r"}], ")"}], "2"], "-", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], " ", 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
       RowBox[{"f", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RGtensors", "[", 
  RowBox[{"g", ",", "xCoord"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.829817729837126*^9, 3.829817981201182*^9}, {
   3.829818021034562*^9, 3.8298180596582613`*^9}, 3.830056406826407*^9, {
   3.8300583622833843`*^9, 3.83005836280945*^9}, {3.8300819908110332`*^9, 
   3.8300819918423843`*^9}, {3.830238535617721*^9, 3.830238604752283*^9}, {
   3.830238673360485*^9, 3.8302386801172457`*^9}, {3.830238717818622*^9, 
   3.830238718414645*^9}, {3.830238775411529*^9, 3.830238779442738*^9}, {
   3.851180415262353*^9, 3.851180415831398*^9}, {3.851180697141304*^9, 
   3.851180739726247*^9}, {3.851181168083756*^9, 3.851181325858268*^9}, {
   3.851182222321025*^9, 3.851182225204646*^9}, 3.851684216029766*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"bc7dff40-5f28-49e4-a603-8f124e3451a2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], 
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x"}], "]"}]]}], "+", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], "0", "0", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]},
       {"0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Gamma]", "[", 
             RowBox[{"r", ",", "x"}], "]"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "-", "r"}], ")"}], "2"], "-", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["k", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "-", "r"}], ")"}], "2"]}], ")"}], " ", 
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Gamma]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "r"}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x"}], "]"}]}]]}], "0"},
       {
        RowBox[{
         RowBox[{"-", 
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "0", "0", 
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-($CellContext`k + $CellContext`m - $CellContext`r) \
($CellContext`k - $CellContext`m + $CellContext`r) (-1 + \
$CellContext`x^2)/$CellContext`f[$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]^2, 0, 
      0, -$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]}, {
     0, E^(
        2 $CellContext`\[Gamma][$CellContext`r, $CellContext`x]) \
(-$CellContext`k^2 + ($CellContext`m - $CellContext`r)^2)^(-1) \
(($CellContext`m - $CellContext`r)^2 - $CellContext`k^2 \
$CellContext`x^2)/$CellContext`f[$CellContext`r, $CellContext`x], 0, 0}, {
     0, 0, -E^(
        2 $CellContext`\[Gamma][$CellContext`r, $CellContext`x]) (-1 + \
$CellContext`x^2)^(-1) (($CellContext`m - $CellContext`r)^2 - \
$CellContext`k^2 $CellContext`x^2)/$CellContext`f[$CellContext`r, \
$CellContext`x], 
      0}, {-$CellContext`f[$CellContext`r, $CellContext`x] $CellContext`\
\[Omega][$CellContext`r, $CellContext`x], 0, 0, 
      $CellContext`f[$CellContext`r, $CellContext`x]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.8541330355290623`*^9, 3.854134303918892*^9, 
   3.854136940407604*^9, 3.854186184530089*^9, 3.855956204627983*^9, 
   3.856359458888651*^9, 3.862569152214911*^9, 3.8625733808441553`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d661c988-6378-484d-9b42-9c4e25c99899"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "r", "+", 
         RowBox[{"k", " ", "x"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", "r", "+", 
         RowBox[{"k", " ", "x"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Gamma]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "r", "+", 
         RowBox[{"k", " ", "x"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", "r", "+", 
         RowBox[{"k", " ", "x"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"d", "[", "x", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}]], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"d", "[", "t", "]"}], " ", 
      RowBox[{"d", "[", "\[CurlyPhi]", "]"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"\[Omega]", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "t", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["k", "2"]}], "+", 
         SuperscriptBox["m", "2"], "-", 
         RowBox[{"2", " ", "m", " ", "r"}], "+", 
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"2", " ", "m", " ", "r", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "x"}], "]"}]]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[E^(
       2 $CellContext`\[Gamma][$CellContext`r, $CellContext`x]) \
($CellContext`k + $CellContext`m - $CellContext`r)^(-1) ($CellContext`k - \
$CellContext`m + $CellContext`r)^(-1) ($CellContext`m - $CellContext`r + \
$CellContext`k $CellContext`x) (-$CellContext`m + $CellContext`r + \
$CellContext`k $CellContext`x) \
$CellContext`d[$CellContext`r]^2/$CellContext`f[$CellContext`r, \
$CellContext`x] + 
    E^(2 $CellContext`\[Gamma][$CellContext`r, $CellContext`x]) \
($CellContext`m - $CellContext`r + $CellContext`k $CellContext`x) \
(-$CellContext`m + $CellContext`r + $CellContext`k $CellContext`x) (-1 + \
$CellContext`x^2)^(-1) \
$CellContext`d[$CellContext`x]^2/$CellContext`f[$CellContext`r, \
$CellContext`x] + $CellContext`d[$CellContext`\[CurlyPhi]]^2 \
$CellContext`f[$CellContext`r, $CellContext`x] - 
    2 $CellContext`d[$CellContext`t] $CellContext`d[$CellContext`\[CurlyPhi]] \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x] - \
$CellContext`d[$CellContext`t]^2 $CellContext`f[$CellContext`r, \
$CellContext`x]^(-1) (-$CellContext`k^2 + $CellContext`m^2 - 
     2 $CellContext`m $CellContext`r + $CellContext`r^2 + $CellContext`k^2 \
$CellContext`x^2 - $CellContext`m^2 $CellContext`x^2 + 
     2 $CellContext`m $CellContext`r $CellContext`x^2 - $CellContext`r^2 \
$CellContext`x^2 - $CellContext`f[$CellContext`r, $CellContext`x]^2 \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]^2), 32]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.8541330355290623`*^9, 3.854134303918892*^9, 
   3.854136940407604*^9, 3.854186184530089*^9, 3.855956204627983*^9, 
   3.856359458888651*^9, 3.862569152214911*^9, 3.862573380881587*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fe0815f7-e212-4ae4-a050-4f8ea7ed61af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]]}]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"\[Gamma]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m", "-", "r", "-", 
             RowBox[{"k", " ", "x"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", "r", "+", 
             RowBox[{"k", " ", "x"}]}], ")"}]}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"\[Gamma]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m", "-", "r", "-", 
             RowBox[{"k", " ", "x"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", "r", "+", 
             RowBox[{"k", " ", "x"}]}], ")"}]}]]}], "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]]}], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["k", "2"]}], "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"2", " ", "m", " ", "r"}], "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", "r", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Omega]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{-($CellContext`k + $CellContext`m - $CellContext`r)^(-1) \
($CellContext`k - $CellContext`m + $CellContext`r)^(-1) (-1 + \
$CellContext`x^2)^(-1) $CellContext`f[$CellContext`r, $CellContext`x], 0, 
      0, -($CellContext`k + $CellContext`m - $CellContext`r)^(-1) \
($CellContext`k - $CellContext`m + $CellContext`r)^(-1) (-1 + \
$CellContext`x^2)^(-1) $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]}, {
     0, -E^((-2) $CellContext`\[Gamma][$CellContext`r, $CellContext`x]) \
($CellContext`k + $CellContext`m - $CellContext`r) ($CellContext`k - \
$CellContext`m + $CellContext`r) ($CellContext`m - $CellContext`r - \
$CellContext`k $CellContext`x)^(-1) ($CellContext`m - $CellContext`r + \
$CellContext`k $CellContext`x)^(-1) $CellContext`f[$CellContext`r, \
$CellContext`x], 0, 0}, {
     0, 0, -E^((-2) $CellContext`\[Gamma][$CellContext`r, $CellContext`x]) \
($CellContext`m - $CellContext`r - $CellContext`k $CellContext`x)^(-1) \
($CellContext`m - $CellContext`r + $CellContext`k $CellContext`x)^(-1) (-1 + \
$CellContext`x^2) $CellContext`f[$CellContext`r, $CellContext`x], 
      0}, {-($CellContext`k + $CellContext`m - $CellContext`r)^(-1) \
($CellContext`k - $CellContext`m + $CellContext`r)^(-1) (-1 + \
$CellContext`x^2)^(-1) $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x], 0, 
      0, ($CellContext`k + $CellContext`m - $CellContext`r)^(-1) \
($CellContext`k - $CellContext`m + $CellContext`r)^(-1) (-1 + \
$CellContext`x^2)^(-1) $CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
(-$CellContext`k^2 + $CellContext`m^2 - 
       2 $CellContext`m $CellContext`r + $CellContext`r^2 + $CellContext`k^2 \
$CellContext`x^2 - $CellContext`m^2 $CellContext`x^2 + 
       2 $CellContext`m $CellContext`r $CellContext`x^2 - $CellContext`r^2 \
$CellContext`x^2 - $CellContext`f[$CellContext`r, $CellContext`x]^2 \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]^2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.8541330355290623`*^9, 3.854134303918892*^9, 
   3.854136940407604*^9, 3.854186184530089*^9, 3.855956204627983*^9, 
   3.856359458888651*^9, 3.862569152214911*^9, 3.862573380883973*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9dd9505a-bbea-49a6-a044-44a5c6ec35c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.023087999999999997`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.023087999999999997`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.8541330355290623`*^9, 3.854134303918892*^9, 
   3.854136940407604*^9, 3.854186184530089*^9, 3.855956204627983*^9, 
   3.856359458888651*^9, 3.862569152214911*^9, 3.862573380885367*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"14b9ac24-a303-4e76-8af8-315c937324a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.07691000000000003`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.07691000000000003, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.8541330355290623`*^9, 3.854134303918892*^9, 
   3.854136940407604*^9, 3.854186184530089*^9, 3.855956204627983*^9, 
   3.856359458888651*^9, 3.862569152214911*^9, 3.862573380949902*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"82dcba52-53d8-438b-a99a-fb0e4810f9ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "1.2284669999999998`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 1.2284669999999998`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.8541330355290623`*^9, 3.854134303918892*^9, 
   3.854136940407604*^9, 3.854186184530089*^9, 3.855956204627983*^9, 
   3.856359458888651*^9, 3.862569152214911*^9, 3.862573382177397*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"602bbb15-a31c-4ec1-98d5-5fbc073e3a51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "5.803868`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 5.803868, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.8541330355290623`*^9, 3.854134303918892*^9, 
   3.854136940407604*^9, 3.854186184530089*^9, 3.855956204627983*^9, 
   3.856359458888651*^9, 3.862569152214911*^9, 3.8625733879739*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3b955f94-6429-46c6-b671-d9a33e60856f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "2.8106090000000012`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 2.8106090000000012`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.8541330355290623`*^9, 3.854134303918892*^9, 
   3.854136940407604*^9, 3.854186184530089*^9, 3.855956204627983*^9, 
   3.856359458888651*^9, 3.862569152214911*^9, 3.862573390782508*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b2c85182-b972-4e7a-bfc5-320b490832cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", "6.671728`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 6.671728, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.8541330355290623`*^9, 3.854134303918892*^9, 
   3.854136940407604*^9, 3.854186184530089*^9, 3.855956204627983*^9, 
   3.856359458888651*^9, 3.862569152214911*^9, 3.86257339744858*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"40230dc1-27f1-40c9-b9d5-70b51ef58a95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "3.8059520000000013`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 3.8059520000000013`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.8541330355290623`*^9, 3.854134303918892*^9, 
   3.854136940407604*^9, 3.854186184530089*^9, 3.855956204627983*^9, 
   3.856359458888651*^9, 3.862569152214911*^9, 3.862573401251564*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"15929b63-c941-4c11-a77b-28669b9a2e61"],

Cell[BoxData["\<\"All tasks completed in 20.4348 seconds\"\>"], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.8541330355290623`*^9, 3.854134303918892*^9, 
   3.854136940407604*^9, 3.854186184530089*^9, 3.855956204627983*^9, 
   3.856359458888651*^9, 3.862569152214911*^9, 3.862573401274425*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ae661381-b6d1-4b83-bec3-4ad504498ea2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EUDsimp", "=", 
  RowBox[{"FullSimplify", "[", "EUd", "]"}]}]], "Input",
 CellChangeTimes->{{3.851684320582415*^9, 3.8516844225007067`*^9}, {
   3.8516844641368217`*^9, 3.851684465012388*^9}, 3.851684527661798*^9, {
   3.85168457822171*^9, 3.8516845906966352`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"cdd0bd03-9ca7-4776-8e12-9d796a87a180"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "3"], " ", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Omega]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["k", "2"], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "-", "r"}], ")"}], "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "3"], " ", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Omega]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", " ", 
              RowBox[{
               SuperscriptBox["\[Gamma]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Gamma]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m", "-", "r"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Gamma]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Gamma]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Omega]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Omega]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Omega]", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Omega]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Omega]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "r", "+", 
          RowBox[{"k", " ", "x"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "m"}], "+", "r", "+", 
          RowBox[{"k", " ", "x"}]}], ")"}], " ", 
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Omega]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Omega]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Omega]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Omega]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "r", "+", 
          RowBox[{"k", " ", "x"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "m"}], "+", "r", "+", 
          RowBox[{"k", " ", "x"}]}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["k", "2"], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "-", "r"}], ")"}], "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", " ", 
              RowBox[{
               SuperscriptBox["\[Gamma]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "m"}], "+", "r"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Gamma]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Omega]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Omega]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "r", "+", 
          RowBox[{"k", " ", "x"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "m"}], "+", "r", "+", 
          RowBox[{"k", " ", "x"}]}], ")"}], " ", 
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"\[Gamma]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m", "-", "r"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Gamma]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", "x", " ", 
             RowBox[{
              SuperscriptBox["\[Gamma]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "4"], " ", 
          RowBox[{
           SuperscriptBox["\[Omega]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Omega]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "r", "+", 
         RowBox[{"k", " ", "x"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", "r", "+", 
         RowBox[{"k", " ", "x"}]}], ")"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"\[Gamma]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m", "-", "r"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Gamma]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", "x", " ", 
             RowBox[{
              SuperscriptBox["\[Gamma]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "4"], " ", 
          RowBox[{
           SuperscriptBox["\[Omega]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Omega]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "r", "+", 
         RowBox[{"k", " ", "x"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", "r", "+", 
         RowBox[{"k", " ", "x"}]}], ")"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}]], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"k", "+", "m", "-", "r"}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["k", "2"], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "-", "r"}], ")"}], "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", " ", 
              RowBox[{
               SuperscriptBox["\[Gamma]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "m"}], "+", "r"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Gamma]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Omega]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["k", "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"m", "-", "r"}], ")"}], "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Omega]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "r", "+", 
          RowBox[{"k", " ", "x"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "m"}], "+", "r", "+", 
          RowBox[{"k", " ", "x"}]}], ")"}], " ", 
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[Omega]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["f", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Omega]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["f", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Omega]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["f", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Omega]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["f", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Omega]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[Omega]", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "x", " ", 
                 RowBox[{
                  SuperscriptBox["f", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"m", "-", "r"}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Omega]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Omega]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "4"], " ", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Omega]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Omega]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"\[Omega]", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Omega]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Omega]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "r", "+", 
          RowBox[{"k", " ", "x"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "m"}], "+", "r", "+", 
          RowBox[{"k", " ", "x"}]}], ")"}], " ", 
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "3"], " ", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["f", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Omega]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["f", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Omega]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "x", " ", 
              RowBox[{
               SuperscriptBox["f", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["f", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"m", "-", "r"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["f", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["f", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", " ", 
              RowBox[{
               SuperscriptBox["\[Gamma]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Gamma]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m", "-", "r"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Gamma]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Gamma]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Omega]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["k", "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"m", "-", "r"}], ")"}], "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Omega]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Omega]", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Omega]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Omega]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "m", "-", "r"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", "m", "+", "r"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "r", "+", 
          RowBox[{"k", " ", "x"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "m"}], "+", "r", "+", 
          RowBox[{"k", " ", "x"}]}], ")"}], " ", 
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8516844294943447`*^9, 3.8516844705460176`*^9, 
  3.851684606354776*^9, 3.851727526779551*^9, 3.851813683838356*^9, 
  3.851871741918137*^9, 3.8520269201243134`*^9, 3.852293707046914*^9, 
  3.853934943966854*^9, 3.853943048198435*^9, 3.853972541247813*^9, 
  3.854017324992375*^9, 3.854133069833829*^9, 3.854134337161817*^9, 
  3.854136971018869*^9, 3.854186213880487*^9, 3.855956237550007*^9, 
  3.856359491431381*^9, 3.862569190831871*^9, 3.862573410840765*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"1afdd59c-00bd-46af-96a1-9f72102a1a92"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"k", ":=", 
  SqrtBox[
   RowBox[{
    RowBox[{"m", "^", "2"}], "-", 
    RowBox[{"a", "^", "2"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]0", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", " ", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"G0", "[", 
        RowBox[{"r", ",", "x"}], "]"}], 
       RowBox[{
        SuperscriptBox["m", "2"], "-", 
        RowBox[{"2", " ", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"], "-", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["x", "2"]}]}]], "]"}], ")"}]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]0", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", "-", "m"}], ")"}], "^", "2"}], "-", 
     RowBox[{"k", "^", "2"}]}]], 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"x", "^", "2"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G0", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
   SuperscriptBox["r", "2"], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["x", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "2"}], " ", "m", " ", "r"}], 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]0", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], "  ", ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "m", " ", "r"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}]}]], "-", 
   "\[Omega]00"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]0", "[", 
    RowBox[{"r", ",", "x"}], "]"}], " ", "+", 
   RowBox[{
    FractionBox["1", "2"], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"\[Rho]0", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"f0", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "2"]], "-", 
       SuperscriptBox[
        RowBox[{"\[Omega]0", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "2"]}], ")"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "+", "r", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}]}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"64", " ", 
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["m", "6"], " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "r"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "+", "r"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"32", " ", 
               SuperscriptBox["m", "3"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["m", "5"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["m", "4"], " ", "r"}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["m", "3"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"6", " ", "m", " ", 
            SuperscriptBox["r", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "5"]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
         SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["m", "4"], " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "3"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["c", "2"], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", 
        RowBox[{"3", " ", "r", " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["x", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["c", "2"], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox["m", "3"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SuperscriptBox["x", "4"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           SuperscriptBox["x", "4"]}], ")"}]}], "-", 
        RowBox[{"2", " ", "m", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", "x"}], 
        "+", "\[Omega]10"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "7"], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{"m", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "-", "r"}], ")"}], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
        RowBox[{"x", " ", "\[Omega]10"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "c", " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "-", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"3", " ", "r", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m"}], "+", "r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Omega]10"}]}], 
       ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "4"], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m"}], "+", "r", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{"4", " ", "a", " ", "c", " ", "m", " ", 
        SuperscriptBox["r", "2"], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "6"], " ", 
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "3"], " ", "c", " ", "m", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["x", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "m", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["x", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["x", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], "2"]}], "-", 
             RowBox[{"4", " ", "m", " ", "r", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], "3"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["x", "6"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.851182046941449*^9, 3.851182159507463*^9}, {
   3.8516842455226803`*^9, 3.8516843078086443`*^9}, 3.851684548562951*^9, {
   3.8539331935202637`*^9, 3.8539332119221373`*^9}, {3.8539332455211763`*^9, 
   3.853933262558379*^9}, {3.853934826056579*^9, 3.85393492562707*^9}, {
   3.8539349897369204`*^9, 3.853935000360766*^9}, {3.853972537495932*^9, 
   3.853972564168099*^9}, {3.853972606016465*^9, 3.853972612801732*^9}, {
   3.8539726446555843`*^9, 3.85397264585753*^9}, {3.853972702210183*^9, 
   3.853972703492179*^9}, {3.862569075944483*^9, 3.86256911143943*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"e7601bde-ab1e-44f2-8c9a-7d8e0e4f6c1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "in", " ", "the", " ", "paper", " ", "\[Omega]10", " ", "is", " ", 
     "chosen", " ", "as"}], " ", "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["a", "4"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["m", "4"]}]}], ")"}]}], 
     SuperscriptBox["a", "3"]]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[Omega]00", ":=", "0"}]}]], "Input",
 CellChangeTimes->{{3.853972726551512*^9, 3.853972733543066*^9}, {
  3.853973011601297*^9, 3.853973011998719*^9}, {3.85397306856161*^9, 
  3.85397307071068*^9}, {3.862569100164287*^9, 3.862569100603324*^9}, {
  3.862569372648631*^9, 3.8625694032583437`*^9}, {3.862569447895544*^9, 
  3.862569450372459*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"b527d85c-4ade-4b1e-9684-02e551668410"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
    StyleBox["Einstein",
     FontSize->16], 
    StyleBox[" ",
     FontSize->16], 
    StyleBox["Equations",
     FontSize->16], 
    StyleBox[" ",
     FontSize->16], 
    StyleBox["are",
     FontSize->16], 
    StyleBox[" ",
     FontSize->16], 
    RowBox[{
     StyleBox["verified",
      FontSize->16], ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"EUDsimp", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "\[Rule]", "5"}], ",", 
         RowBox[{"c", "\[Rule]", "3"}], ",", 
         RowBox[{"m", "\[Rule]", "17"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
   "Timing"}]}]], "Input",
 CellChangeTimes->{{3.8516850649747753`*^9, 3.851685065741125*^9}, {
   3.851685262316519*^9, 3.8516852640253773`*^9}, {3.853934971724753*^9, 
   3.853934973783836*^9}, {3.853935008365574*^9, 3.853935014733727*^9}, {
   3.8539725710510473`*^9, 3.853972573411351*^9}, {3.8539726660874443`*^9, 
   3.85397266688096*^9}, {3.85397274405719*^9, 3.853972756884285*^9}, {
   3.853973015642943*^9, 3.853973022155356*^9}, 3.8539730809793587`*^9, {
   3.8625694651908283`*^9, 3.862569487147354*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"8cbe7227-ea3a-402c-9407-8f93b9064f57"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.272493`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.851685082765251*^9, 3.8516852981060877`*^9, 3.85172754039898*^9, 
   3.851813716511511*^9, 3.8522937400645437`*^9, {3.853934979029451*^9, 
   3.8539350172431173`*^9}, 3.853943048527795*^9, 3.8539726702895*^9, {
   3.853972706525538*^9, 3.8539727381716843`*^9}, 3.8539727688920507`*^9, {
   3.853973032123364*^9, 3.8539730449293127`*^9}, {3.8539730758067923`*^9, 
   3.853973082008358*^9}, 3.854017336699273*^9, 3.854133082156354*^9, 
   3.8541343416418667`*^9, 3.854136983564913*^9, 3.854186226329377*^9, 
   3.855956249934957*^9, 3.856359504186348*^9, 3.862569206802039*^9, 
   3.862573423210655*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"e83b4337-7fd9-4ba3-ab40-6bb1097fcd22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"EUDsimp", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "7"}], ",", 
        RowBox[{"c", "\[Rule]", "5"}], ",", 
        RowBox[{"m", "\[Rule]", "11"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.853972766096855*^9, 3.853972774779605*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"76523317-e9ea-48c7-8e59-d8aa72122f6a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.544428`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8539727858227987`*^9, 3.854017346387456*^9, 
  3.854133093139426*^9, 3.8541343423894653`*^9, 3.8541862365730143`*^9, 
  3.855956260638483*^9, 3.856359514962536*^9, 3.862569220260584*^9, 
  3.862573433574952*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"d9fe5b53-accd-4ba1-9f6d-cfd2e89bfce2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"EUDsimp", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "1"}], ",", 
        RowBox[{"c", "\[Rule]", "2"}], ",", 
        RowBox[{"m", "\[Rule]", "23"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.853972796091948*^9, 3.853972807033289*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"7e868c64-0a57-4c5d-b8e0-6a56bca1bad8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.536888`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.853972817820483*^9, 3.854017356035129*^9, 
  3.854186246431128*^9, 3.855956270805813*^9, 3.8563595251126347`*^9, 
  3.862569233776107*^9, 3.862573443865809*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"cc0f004b-797e-4dd7-a1c6-9bfdfa14cdb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   StyleBox[
    RowBox[{
    "Schwarzschild", " ", "Black", " ", "Hole", " ", "in", " ", "the", " ", 
     "Swirling", " ", "Universe"}],
    FontSize->16,
    FontWeight->"Bold"], " ", "*)"}], 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"gdd", "/.", 
        RowBox[{"\[Omega]10", "->", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["a", "4"]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["m", "2"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["m", "4"]}]}], ")"}]}], 
           SuperscriptBox["a", "3"]]}]}]}], ",", 
       RowBox[{"a", "\[Rule]", "0"}]}], "]"}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}], "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.862573801869722*^9, 3.862573839832993*^9}, {
  3.862573889993729*^9, 3.8625739033593597`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"966b4f92-b455-47b6-a3bf-8867eb3e3921"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], "2"], " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], "2"]}]}]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], "2"]}]}], ")"}]}], "r"]}], 
      "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", 
         SuperscriptBox["r", "2"], " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "2"]}]}]]}]},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], "2"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"2", " ", "m"}], "-", "r"}]]}], "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], "2"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}]]}], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", 
         SuperscriptBox["r", "2"], " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "2"]}]}]]}], "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "2"]}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.862573818654821*^9, 3.8625738515188093`*^9}, {
  3.862573895900086*^9, 3.86257390698498*^9}},
 CellLabel->
  "Out[31]//MatrixForm=",ExpressionUUID->"b13b0c21-9f64-4ea9-926c-\
a05d54b6ba1e"]
}, Open  ]]
},
WindowSize->{1440., 786.75},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"17f2bedb-adc6-4ec1-9f1a-e9a82e8d5eae"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1235, 49, 30, "Input",ExpressionUUID->"94cc1f3d-e9d2-405e-9aff-3c2e59c6df0a"],
Cell[CellGroupData[{
Cell[1818, 73, 4127, 112, 169, "Input",ExpressionUUID->"bc7dff40-5f28-49e4-a603-8f124e3451a2"],
Cell[CellGroupData[{
Cell[5970, 189, 5588, 138, 134, "Print",ExpressionUUID->"d661c988-6378-484d-9b42-9c4e25c99899"],
Cell[11561, 329, 5698, 136, 69, "Print",ExpressionUUID->"fe0815f7-e212-4ae4-a050-4f8ea7ed61af"],
Cell[17262, 467, 8109, 191, 137, "Print",ExpressionUUID->"9dd9505a-bbea-49a6-a044-44a5c6ec35c7"],
Cell[25374, 660, 1310, 22, 23, "Print",ExpressionUUID->"14b9ac24-a303-4e76-8af8-315c937324a5"],
Cell[26687, 684, 1311, 22, 23, "Print",ExpressionUUID->"82dcba52-53d8-438b-a99a-fb0e4810f9ac"],
Cell[28001, 708, 1326, 22, 23, "Print",ExpressionUUID->"602bbb15-a31c-4ec1-98d5-5fbc073e3a51"],
Cell[29330, 732, 1303, 22, 23, "Print",ExpressionUUID->"3b955f94-6429-46c6-b671-d9a33e60856f"],
Cell[30636, 756, 1310, 22, 23, "Print",ExpressionUUID->"b2c85182-b972-4e7a-bfc5-320b490832cc"],
Cell[31949, 780, 1286, 22, 23, "Print",ExpressionUUID->"40230dc1-27f1-40c9-b9d5-70b51ef58a95"],
Cell[33238, 804, 1316, 22, 23, "Print",ExpressionUUID->"15929b63-c941-4c11-a77b-28669b9a2e61"],
Cell[34557, 828, 1125, 17, 23, "Print",ExpressionUUID->"ae661381-b6d1-4b83-bec3-4ad504498ea2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35731, 851, 367, 6, 29, "Input",ExpressionUUID->"cdd0bd03-9ca7-4776-8e12-9d796a87a180"],
Cell[36101, 859, 54752, 1509, 619, "Output",ExpressionUUID->"1afdd59c-00bd-46af-96a1-9f72102a1a92"]
}, Open  ]],
Cell[90868, 2371, 14056, 419, 463, "Input",ExpressionUUID->"e7601bde-ab1e-44f2-8c9a-7d8e0e4f6c1f"],
Cell[104927, 2792, 1125, 28, 65, "Input",ExpressionUUID->"b527d85c-4ade-4b1e-9684-02e551668410"],
Cell[CellGroupData[{
Cell[106077, 2824, 1575, 44, 51, "Input",ExpressionUUID->"8cbe7227-ea3a-402c-9407-8f93b9064f57"],
Cell[107655, 2870, 1150, 24, 33, "Output",ExpressionUUID->"e83b4337-7fd9-4ba3-ab40-6bb1097fcd22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108842, 2899, 729, 20, 29, "Input",ExpressionUUID->"76523317-e9ea-48c7-8e59-d8aa72122f6a"],
Cell[109574, 2921, 757, 18, 33, "Output",ExpressionUUID->"d9fe5b53-accd-4ba1-9f6d-cfd2e89bfce2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110368, 2944, 729, 20, 29, "Input",ExpressionUUID->"7e868c64-0a57-4c5d-b8e0-6a56bca1bad8"],
Cell[111100, 2966, 706, 17, 33, "Output",ExpressionUUID->"cc0f004b-797e-4dd7-a1c6-9bfdfa14cdb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111843, 2988, 1319, 36, 73, "Input",ExpressionUUID->"966b4f92-b455-47b6-a3bf-8867eb3e3921"],
Cell[113165, 3026, 4946, 152, 221, "Output",ExpressionUUID->"b13b0c21-9f64-4ea9-926c-a05d54b6ba1e"]
}, Open  ]]
}
]
*)


